Unstructured un-split geometrical Volume-of-Fluid methods -- A review

Geometrical Volume-of-Fluid (VoF) methods mainly support structured meshes, and only a small number of contributions in the scientific literature report results with unstructured meshes and three spatial dimensions. Unstructured meshes are traditionally used for handling geometrically complex solution domains that are prevalent when simulating problems of industrial relevance. However, three-dimensional geometrical operations are significantly more complex than their two-dimensional counterparts, which is confirmed by the ratio of publications with three-dimensional results on unstructured meshes to publications with two-dimensional results or support for structured meshes. Additionally, unstructured meshes present challenges in serial and parallel computational efficiency, accuracy, implementation complexity, and robustness. Ongoing research is still very active, focusing on different issues: interface positioning in general polyhedra, estimation of interface normal vectors, advection accuracy, and parallel and serial computational efficiency. This survey tries to give a complete and critical overview of classical, as well as contemporary geometrical VOF methods with concise explanations of the underlying ideas and sub-algorithms, focusing primarily on unstructured meshes and three dimensional calculations. Reviewed methods are listed in historical order and compared in terms of accuracy and computational efficiency.

==> build.sh <==

sed -i 's/Er/$E_r^1$/g' tables/CLCIR-recon.tex
sed -i 's/Er/$E_r^2$/g' tables/Ahn2007.tex

pdflatex article-2018-vof-review.tex
bibtex article-2018-vof-review
pdflatex article-2018-vof-review.tex
pdflatex article-2018-vof-review.tex


==> data/.ipynb_checkpoints/Join-Dframe-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "     a   b\n",
      "4   10  13\n",
      "8   14  15\n",
      "16  16  14\n",
      "      a    b\n",
      "4   104  106\n",
      "8   102  105\n",
      "16  107  107\n",
      "        a    b\n",
      "4  E   10   13\n",
      "   O  104  106\n",
      "8  E   14   15\n",
      "   O  102  105\n",
      "16 E   16   14\n",
      "   O  107  107\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "\n",
    "index = [4,8,16]\n",
    "\n",
    "df1 = pd.DataFrame(np.random.randint(low=10, high=20, size=(3, 2)),\n",
    "                   columns=['a', 'b'], index=index)\n",
    "\n",
    "df2 = pd.DataFrame(np.random.randint(low=100, high=110, size=(3, 2)),\n",
    "                   columns=['a', 'b'], index=index)\n",
    "\n",
    "print(df1)\n",
    "print(df2)\n",
    "\n",
    "df1 = pd.concat([df1, df2]).sort_index(kind='merge')\n",
    "df1.index = pd.MultiIndex.from_product([index, [\"E\", \"O\"]])\n",
    "\n",
    "print(df1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/VoF-reconstruction-errors.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "## Lopez et al. CLCIR reconstruction errors.\n",
    "\n",
    "## DOI: 10.1158/1078-0432.CCR-08-0458"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{llllll}\n",
      "\\toprule\n",
      "    &    &    Youngs &       LSF &     CLCIR &  CLC-CBIR \\\\\n",
      "N & Value type &           &           &           &           \\\\\n",
      "\\midrule\n",
      "10  & Er &  1.89e-03 &  1.92e-03 &  2.38e-03 &  2.43e-03 \\\\\n",
      "    & O &      1.84 &      2.01 &      2.11 &      2.11 \\\\\n",
      "20  & Er &  5.28e-04 &  4.77e-04 &  5.50e-04 &  5.64e-04 \\\\\n",
      "    & O &      1.45 &      2.00 &      2.08 &      2.12 \\\\\n",
      "40  & Er &  1.93e-04 &  1.19e-04 &  1.30e-04 &  1.30e-04 \\\\\n",
      "    & O &      1.17 &      2.00 &      2.01 &      2.03 \\\\\n",
      "80  & Er &  8.60e-05 &  2.98e-05 &  3.23e-05 &  3.18e-05 \\\\\n",
      "    & O &      1.06 &      2.00 &      2.01 &      2.02 \\\\\n",
      "160 & Er &  4.12e-05 &  7.46e-06 &  8.00e-06 &  7.82e-06 \\\\\n",
      "    & O &      1.02 &      None &      2.00 &      2.00 \\\\\n",
      "320 & Er &  2.03e-05 &  1.95e-06 &  2.00e-06 &      None \\\\\n",
      "    & O &      None &      None &      None &      None \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import os\n",
    "import numpy as np\n",
    "\n",
    "CLCIRcolumns= [\"N\", \"Youngs\", \"LSF\", \"LLCIR\", \"ELCIR\", \"CLCIR\",\n",
    "                \"CLC-CBIR\", \"CLC-CBIR-2\", \"CLCIR-T2\"]\n",
    "\n",
    "CLCIR = pd.read_csv('Lopez-CLCIR-table.csv', names=CLCIRcolumns)\n",
    "\n",
    "def format_data(value):\n",
    "    if (type(value) == type(1.0)):\n",
    "        fvalue = float(value)\n",
    "        if ((fvalue > 1) and (fvalue < 4)):\n",
    "            return \"%.2f\" % fvalue\n",
    "        if (fvalue <= 1):\n",
    "            return \"%.2e\" % fvalue\n",
    "        if (fvalue > 4):\n",
    "            return \"%d\" % round(fvalue)\n",
    "    if (type(value) == type(10)):\n",
    "        return \"%d\" % int(value) \n",
    "    \n",
    "CLCIR = CLCIR.applymap(format_data)\n",
    "\n",
    "CLCIR.index = CLCIR[\"N\"]\n",
    "keep = [\"Youngs\", \"CLCIR\", \"LSF\", \"CLC-CBIR\"]\n",
    "remove = list(set(CLCIR.columns) - set(keep))\n",
    "CLCIRfiltered = CLCIR.drop(remove, axis=1)\n",
    "CLCIRfiltered.index = CLCIRfiltered.index.map(int)\n",
    "CLCIRfiltered = pd.concat([CLCIRfiltered, CLCIRfiltered.tail(1)])\n",
    "\n",
    "CLCIRfiltered.index = pd.MultiIndex.from_product([[10,20,40,80,160,320],[\"Er\", \"O\"]], names=[\"N\", \"Value type\"])\n",
    "\n",
    "CLCIRfiltered.loc[320, \"O\"] = \"None\"\n",
    "\n",
    "REV_TAB_PATH = os.environ[\"REV_TAB_PATH\"]\n",
    "\n",
    "CLCIRfiltered.to_latex(os.path.join(REV_TAB_PATH, \"CLCIR-recon.tex\"))\n",
    "CLCIRfiltered.to_csv(os.path.join(REV_TAB_PATH, \"CLCIR-recon.csv\"))\n",
    "\n",
    "print(CLCIRfiltered.to_latex())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Cummins et al. Initialization errors for a sphere.\n",
    "\n",
    "## DOI: 10.1016/j.compstruc.2004.08.017"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "          h            Ev      N\n",
      "5  0.050103  2.562900e-05   20.0\n",
      "4  0.025042  6.175500e-06   40.0\n",
      "3  0.016732  2.682700e-06   60.0\n",
      "2  0.012557  1.520100e-06   80.0\n",
      "1  0.008349  6.865000e-07  120.0\n",
      "0  0.006276  3.881100e-07  159.0\n"
     ]
    }
   ],
   "source": [
    "CumminsNames = [\"h\", \"Ev\"]\n",
    "CumminsInit = pd.read_csv(\"Cummins-2005-init-error.csv\", names=CumminsNames, skiprows=1)\n",
    "\n",
    "CumminsInit[\"N\"] = round(CumminsInit[\"h\"]**-1)\n",
    "\n",
    "CumminsInit = CumminsInit.sort_values(by=[\"N\"]) \n",
    "\n",
    "print(CumminsInit)\n",
    "\n",
    "CumminsInit = CumminsInit.applymap(format_data)\n",
    "\n",
    "CumminsInit.to_latex(os.path.join(REV_TAB_PATH, \"Cummins-init.tex\"), index=False)\n",
    "CumminsInit.to_csv(os.path.join(REV_TAB_PATH, \"Cummins-init.csv\"), index=False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##  Ahn et al., reconstruction errors for Youngs, LVIRA and MoF. \n",
    "\n",
    "## DOI: 10.1016/j.jcp.2007.06.033"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                  Youngs     LVIRA       MoF\n",
      "N  Value types                              \n",
      "4  Er           6.19e-02  1.53e-01  1.43e-02\n",
      "   O                None      None      None\n",
      "8  Er           4.38e-03  5.35e-03  3.64e-03\n",
      "   O             3.82048   4.83813   1.97382\n",
      "16 Er           2.25e-03  1.34e-03  9.43e-04\n",
      "   O            0.964419   1.99247   1.94884\n",
      "32 Er           1.11e-03  3.12e-04  2.33e-04\n",
      "   O               1.012   2.10852   2.01529\n"
     ]
    }
   ],
   "source": [
    "Ahn2007Youngs = pd.read_csv(\"Ahn-2007-MultimatRecon-Youngs.csv\", names=[\"N\", \"Ev\"], skiprows=1)\n",
    "Ahn2007LVIRA = pd.read_csv(\"Ahn-2007-MultimatRecon-LVIRA.csv\", names=[\"N\", \"Ev\"], skiprows=1)\n",
    "Ahn2007MoF = pd.read_csv(\"Ahn-2007-MultimatRecon-MoF.csv\", names=[\"N\", \"Ev\"], skiprows=1)\n",
    "\n",
    "Ahn2007Youngs[\"N\"] = round(Ahn2007Youngs[\"N\"])\n",
    "Ahn2007LVIRA[\"N\"] = round(Ahn2007LVIRA[\"N\"])\n",
    "Ahn2007MoF[\"N\"] = round(Ahn2007MoF[\"N\"])\n",
    "\n",
    "Ahn2007Youngs.index = Ahn2007Youngs[\"N\"]\n",
    "Ahn2007Youngs = Ahn2007Youngs.drop(\"N\", axis=1)\n",
    "Ahn2007Youngs.columns = [\"Youngs\"] \n",
    "\n",
    "Ahn2007LVIRA.index = Ahn2007LVIRA[\"N\"]\n",
    "Ahn2007LVIRA = Ahn2007LVIRA.drop(\"N\", axis=1)\n",
    "Ahn2007LVIRA.columns = [\"LVIRA\"] \n",
    "\n",
    "Ahn2007MoF.index = Ahn2007MoF[\"N\"]\n",
    "Ahn2007MoF = Ahn2007MoF.drop(\"N\", axis=1)\n",
    "Ahn2007MoF.columns = [\"MoF\"] \n",
    "\n",
    "Ahn2007 = pd.concat([Ahn2007Youngs,Ahn2007LVIRA,Ahn2007MoF], axis=1)\n",
    "\n",
    "# Computing convergence orders\n",
    "from math import log \n",
    "\n",
    "Ahn2007log = Ahn2007.applymap(log).abs()\n",
    "Ahn2007log = Ahn2007log.diff()\n",
    "Ahn2007log = Ahn2007log.applymap(lambda x : x / log(2.0))\n",
    "Ahn2007log.columns = Ahn2007.columns\n",
    "Ahn2007log.index = Ahn2007log.index.map(int)\n",
    "\n",
    "# Formatting convergence orders together with the errors\n",
    "Ahn2007 = Ahn2007.applymap(format_data)\n",
    "Ahn2007.index = Ahn2007.index.map(int)\n",
    "\n",
    "Ahn2007 = pd.concat([Ahn2007, Ahn2007log]).sort_index(kind='merge')\n",
    "iterables = [[4,8,16,32], [\"Er\", \"O\"]]\n",
    "Ahn2007.index = pd.MultiIndex.from_product(iterables, names = [\"N\", \"Value types\"])\n",
    "Ahn2007 = Ahn2007.fillna(\"None\")\n",
    "print (Ahn2007)\n",
    "\n",
    "Ahn2007.to_latex(os.path.join(REV_TAB_PATH, \"Ahn2007.tex\")) \n",
    "Ahn2007.to_csv(os.path.join(REV_TAB_PATH, \"Ahn2007.csv\")) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f70c9934eb8>]"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAD+CAYAAAA3bQKHAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAEDkCAIAiNz/Aw1ITk8qR6V+AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f70c9ba7438>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "# Computational times estimate: compare UFVFC-Swartz time(error(N)) with extrapolated times from \n",
    "# the timing measurements of Zhang. \n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib import rcParams\n",
    "\n",
    "rcParams[\"text.usetex\"] = True\n",
    "rcParams[\"font.size\"] = 14\n",
    "\n",
    "ufvfcSwartzCPU = [20, 86, 392, 1741]\n",
    "ufvfcSwartzEv = [3.78e-02, 5.74e-03, 1.45e-03, 3.77e-04]\n",
    "ufvfcSwartzN = [x**2 for x in (32,64,128, 256)]\n",
    "\n",
    "ZhangCPU = [984,4172,16709]\n",
    "ZhangEv = [6.21e-4,7.85e-5,9.89e-6]\n",
    "ZhangN = [x**2 for x in (32,64,128)]\n",
    "\n",
    "plt.loglog()\n",
    "\n",
    "rcParams[\"figure.figsize\"] = (5,5)\n",
    "\n",
    "plt.plot(ZhangN, ZhangEv, 'rx', markersize=10)\n",
    "plt.plot(ufvfcSwartzN, ufvfcSwartzEv, 'bo', markersize=10)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 0.00097912 -0.00155663 -0.01152861]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f70c921eef0>"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVoAAAFFCAYAAACt0SU4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4yLCBo\ndHRwOi8vbWF0cGxvdGxpYi5vcmcvNQv5yAAAIABJREFUeJzt3X1wW9WdN/DvcWIb3Gwsu+Gl0B14\npCzslk6cWDYv7VLqRKab7KTNQ22HsqaUprFKQmlC+liE1pmdEAg2TWk6oYkcL5QkQGKJ1xQCazne\nhi5QbDnBlDJsa9FuYdhuqK0QCMQKOc8f914hyVeybOvqSlffz4zH6Orq3p9V95vjc47OEVJKEBGR\ncYrMLoCIyOoYtEREBmPQEhEZjEFLRGQwBi0RkcEYtEREBmPQEhEZjEFLRGQwBi0RkcFmml1ANsyZ\nM0deeOGFZpdBRBYTDAbflVKeNdF5BRG0F154IQYGBswug4gsRgjxp3TOY9cBEZHBGLRERAazdNAK\nIZYKITqPHTtmdilEVMAsHbRSyv1Sypby8nKzSyGiAmbpoCUiygUFMeuACtfp06fx1ltv4YMPPjC7\nFMozxcXFOPvsszF79uxpX4tBG2N4GNiyBdizB3j/fWDWLKC5GVi3DnA4zK6OpuLdd9+FEAIXX3wx\nior4BxylR0qJDz/8EG+//TYATDts+ZunOnAAmDcP6OoCjh8HpFS+d3Upxw8cMLtCmopwOIxzzjmH\nIUuTIoRAWVkZzj//fPzv//7vtK/H3z4oLdmGBuDECSASiX8uElGONzQo51F++fjjj1FcXGx2GWkL\nhUJml0AxzjzzTEQSQ2EKLB206U7v2rIlMWBfAvBh3DmRCHDvvRkvkbJACGF2CWlzOBwYHBwEANTX\n16OiogJOpzP61dnZOe41gUAAQggEAoFxzzU2NkIIgXA4nPR1Ho8nZU0ejwcOk/vOQqEQOjo6EAgE\n0NHRofvzxAoEAnA6nbrPTebnydTvjqWDNt3pXXv2xAbt/wBYCOD/Avgoek4kAuzebVChRCopJaqr\nq6OP29vbEQwGEQwG0dvbC6/XOy5svV4vXC4XvF6v7jXtdrtuQPt8Ptjt9glrWr58eVxNZnC73Wht\nbYXL5UJDQ0PKfxwCgQAqKyuj/2AlMuPnsXTQpuv992MfnQvgPgDPAWgEMJbkPLK0jg6gry/1OX19\nynlZYrPZ0N7ejvb29rjjg4OD8Hq98Pv9uq9raGjAvn37xh0PBAJwuVwT3jcQCKC+vn5qRWdAKBTC\nyMhI9LHdbkd3d3fS810uV8ogNePnYdBCmV0Q70YAOwD8EsC1ACJJziPLqq0FmpqSh21fn/J8bW1G\nb1tRUZHyz+JwOAybzRZ97Pf74XK5YLfbYbfbdcNW+zM5tv9Xe13stZLp6elBTU3NZH6MjBocHERl\nZeW441Ptzzbj52HQQpnCNX68xA3gZwAeB3A9Zs48heuvz3ppZJa6OqC7Wz9stZDt7lbOy5JAIACP\nxxPXovV6vWhsbASg/Hmt13LVnovtWti3bx/cbnda9x0YGMDIyEj0/hP1j2bayMjIuH8QKisrp1yH\nGT8P59FCmSf74IPjZxwA34PSdfADSFmCW255AMCMrNdHJokNWy1UsxyyHo8nGpB2ux0+ny/6Z3E4\nHMbAwED0z3+t7zKx1QsATU1NcDqd0ZAeHBxEdXV10mDWaK1J7R6Dg4Po7u5GS0tL9JzOzk60t7dH\n+4r1hMNhbN68OeW9HA5H3HWNkM7PYwQGLZQPI/j9yhSuSCQ+cIuL1wE4iUjkh2hvL8bOnTs5J7OQ\nxIbtTTcB27dntSW7fv16tLa26j7X3d2NcDg8bnRdLzhsNhvsdjsGBwcRCoXQ0NCQ1v0DgUBcy7e/\nvx/r16+PO6eyshINDQ0p+3u1/uWp0Gu96rVy05HOz2MEBq1q8WJgaEiZwrV79yefDLv+emDt2tux\na9dJbNy4EaWlpbjvvvvyasoQTVNdnRKyd9wBtLVltbsgFZ/Ph2AwGDfw09HRAZ/Pp9tCa2xsxL59\n+6KDZ+no6emJC0itJZx4jtZ9kcx0WrTV1dVxg2GadGZMJErn5zGElNKyXwCWAuicO3eunK7Tp0/L\n2267TQKQ3//+9+Xp06enfU0y3u9+97vpX+TgQSnnzJGyrU35fvDg9K+ZhM1mk6Ojo1JKKV0ul2xv\nb9c9b3R0VNpstnHHh4eHJYDoNRoaGqTX640+b7fbZXV1dfRxa2urbG1tTVmPxufzydbWVjk6OiqD\nwWD0eOz1jBJ7j+HhYdnS0hL3WPt5YynxFi+dnydRqt8hAAMyjSyy9N/AMoPLJAohcNddd2Ht2rXY\nunUrPB6PFuZkZbF9shs3Jh8gy7LOzk40NTWNO26321FdXa07bxZQ+nHTHQQLhUJx97Db7fj0pz+N\nQCCQshVoxKfbfD4fOjo64Pf74fV641rkHo8nbrqXNsilPad9kGOqP09GpJPG+f7ldDqT/os0WadP\nn5arV6+WAOSPfvSjjF2XjDGtFq3Wkk1swSY7XoB6enriWpc+n0+3dZnPMtGiZR/tJAkh8LOf/Qxj\nY2PYtGkTSkpK0NbWZnZZlGmpZhfozUYoQKFQCF6vF5WVlQgEAhgcHMTw8HDaA22FhEE7BUVFRdix\nYwfGxsawYcMGlJaWJh0ZpjzV3586RLWw7e8v2KDVpptp0vmUWaFi0E5RUVER/u3f/g1jY2PweDwo\nKSnBmjVrzC6LMiWdfzjr6go2ZGlyGLTTMGPGDOzatQtjY2NYu3YtSkpKsGrVKrPLIqIcY+lZB9kw\nc+ZMPPLII/jqV7+K1atXo6ury+ySiCjHMGgzoLi4GN3d3Vi8eDFaWlqwa9cus0siohzCoM2Q0tJS\nPProo1i0aBFuvPFG7N271+ySiChHMGgz6Mwzz8STTz6JK6+8Es3NzXj00UfNLomIcgCDNsPKysrw\ny1/+EpdddhmuvfZa7N+/3+ySiMhkDFoDzJo1C8888wwWLFiAhoYGPPvss2aXREQmsnTQprs5oxHK\ny8vx3HPP4ZJLLsGyZcvQ29ub9Rpo+oaHgVWrgNmzgaIi5fuqVdwRmSbH0kErM7iozFRUVFSgp6cH\nF110EZYuXYpDhw6ZUgdNzYEDwLx5QFcXcPw4IKXyvatLOX7gQObvWV9fjw6dfchil+XUdsd1OByo\nqKiIfoVCITQ2NiZdNKazszP6XKpraDo6OuKen2i3XErO0kGbC7TVgS688EIsWbIEL7zwgtklURqG\nh5WF4E+cGL/zRiSiHG9oMK9lu379egwPD2N0dDT6Zbfb4Xa7k67cFbvtTaprAEoQ9/f3IxgMYnR0\nFG+++SZqM7w/WiFh0GbB2Wefjd7eXpx33nlYvHgx+vv7zS6JJrBli97WRvEiEWWh+FyibbiYuElj\nKBRCKBRKaz2Czs5OjIyMwOfzRXcxsNlsXCxmGhi0WfKZz3wGBw8exJw5c3D11Vfj8OHDZpdEKezZ\nk17Q7t6dnXomo6WlZdwOCl6vN+19sdrb27OyvUshYdBm0Wc/+1kcPHgQs2fPRn19PV599VWzS6Ik\n3n8/s+dlk9vtRiAQiNtnK7Z/diKhUCg727sUEAZtll1wwQU4ePAgzjjjDCxatAivv/662SWRjlmz\nMntepm3evBkOhyP6FTtQpe2yoO06MDg4CLvdPm6PrVTXoMxi0JrA4XDg4MGDmDFjBhYtWoTf//73\nZpdECZqbgeLi1OcUFyubd5pBG8jSvhJ3mHW73dHuA6/Xq9uaTXYNbbdcyhwGrUkuuugi9Pb24tSp\nU1i4cKEh+yzR1K1bl17Qrl2b2ftWV1ePGyzVWqST0dTUhMHBQYTDYXR3d+vuL5aM2+2ecMdamhwG\nrYk+97nPIRAI4MSJE1i4cCH+9Kc/mV0SqRwOwO8HysrGB25xsXLc71fOy6T169dHt4XRrFy5clyL\ndSLaLIGVK1dGZyKkS9stpLGxMa6fV29+L6WHQWuyefPmoaenB8eOHcPChQvx9ttvm10SqRYvBoaG\ngJaW+E+GtbQoxxcvzvw9bTYbgsEgPB4PnE4nnE4n1q9fP6WpVW63G36/P+1BsFjBYBB2ux1OpzPa\nh0tTJ2QBbJldU1MjBwYGzC4jpZdffhkulwuf+cxn8Ktf/Qrnnnuu2SVZwuuvv45/+Id/MLsMymOp\nfoeEEEEpZc1E12CLNkdceumlOHDgAN5++20sWrQIR48eNbskIsoQBm0O+eIXv4inn34ab775Jlwu\nF/7617+aXRIRZUBeBq0QwiaEaBBCuIQQ7UKI9Hv6c9xVV12Fp556Cm+88QauvvrquMEIIspPeRm0\nAJoAQEoZiH1sFS6XC4899hheffVVfOUrX8F7771ndklENA1ZCVq15RnUOW4XQrSqz7em2zKVUnZK\nKbVVM+wAAqnOz0dLliyBz+fD4OAglixZgvdz8bOeRJQWw4NWCOECMAJA78PTXillh9oy9QOY1GRB\nNZhHpJSWnO3/ta99DY888gheeuklLF26FCdOnDC7JCKagplG30D78z524WL1sR1AZcx5ISFEEwC3\n+rzeUkMjMS1ZAGiRUk5+kmAeaWhowK5du9Dc3Ixly5bhqaeewhlnnGF2WUQ0CYYHbQrVUFq6cYQQ\ndillSEqpv3rxJ+c1AOhU/9sV019rOddddx0ikQhuvPFGfP3rX8djjz2G0tJSs8siihMKhSb9UeFC\nYeZgWCWAxCH1EQAT9tOq3RHtAHqFELpr3AshWoQQA0KIASvMSb3hhhvg9XrxzDPPYPny5YhMtFgq\n5aV83srG4XBwMZok8nLWgZQyIKV0SCmd6vdxrVl1wKxGSllz1llnmVFmxq1cuRLbtm3Dk08+ieuu\nuw6nTp0yuyQySS5uZSOlTGsdW+2jwYXEzK4DvdarXiuXYqxevRpjY2O49dZbUVJSgl27dmHGjBlm\nl0U5InYrm9j1EaaylU1PT0/0GLeymR4zW7SDiBkM01h1BkEmrV27Fps3b8bDDz+M73znOzh9+rTZ\nJVEOMWsrm4qKiugHbBwOBzo7O+F0OlFRUYFAQPmj0+12o7u7GytXroTT6Yx2NYRCoegCNrFdFFp3\nhNPpjLbUnU4nOjo6otfOh9axaS1adZZB9LE6C6E7k/cQQiwFsHTu3LmZvGxOuO2223Dy5En867/+\nK0pKSrBjx45xMztovDVr1uDIkSNZvef8+fPx05/+NGv3c7vdcDgcCIfD0eUROzs7EQyOm8quKxNb\n2YyMjGB4eBjBYBCdnZ1ob2+Hy+WK/gNQX18f10J2Op3o7e1FdXU16uvrEQgE4HK5MDIygsbGRni9\n3mhrPBQKRVc5CwQCqK+vx+jo6KSWgsy2rMyjFUK0q//drg5kaRrVDyo0AHBneqqWlHK/lLKlvLw8\nk5fNGRs2bMDtt9+Ozs5O3HLLLSiEldhIkQ9b2SxfvhyA0p2RavU8v9+PmpqaaLh7PJ64bguPxzOu\ny0N77HK54HK5oi3mXJWtebQBAOP+V1S7CbQh1txv/+cYIQQ2bdqEkydPYsuWLSgpKcGPf/xjtmxT\nyGbL0kjr16+PLtCtR9vKRutGSLaVjd41tK1spjtVK90WZn9/f7TrQKOFNIAJ+5XtdnvO71Bi5mCY\n4azcdaARQuCee+7B2NgYfvKTn6C0tBR33nknwzZPZXIrG7fbHd3KZjI7NGhb2Ux38KuyctwQTNTI\nyCdT6B0OBxoaGpLWmOo6ADAwMID6+vqpFZkleTm9K11W7zrQCCGwdevW6P9BNm7caHZJNEWFsJWN\nzWaLXjccDqOpqQl+vz/aKg2HwxN2BWjPa6/T/lHI1dXuLN2iLSRCCPz85z/H2NhYdIBsKiPHZC5t\nkMftdkdbfdPZyqa+vj6uvzNdsdvpxF4vE+rr69HY2Ih9+/ZFB8l8Pl802G02G3bu3DlhfU6nE+Fw\nGD6fL3p85cqVqK2tTdmtYgZuZWMxH3/8MW644QY89NBD2LJlC2699VazSzIVt7KxnoqKiuieZtmQ\nia1sLN2iLYQ+2kQzZszAL37xC4yNjWHdunUoKSnBzTffbHZZRAWNfbQWNHPmTDz00ENYtmwZvve9\n76GzsxPDw8CqVfG7ua5aBQzrrhRBRJlk6RZtISsuLsbevXtxzTXXwO12o6SkBFJ+C9paNMePA11d\nwIMPAn6/MVtnExlhdHTU7BImzdIt2kJXWlqKe+55FEVF9Rgb+zYikYfjno9EgBMngIYGtmyJjMSg\ntbht285AUdETAK4C8E3ofS4kEgHuvTfblREVDksHrRBiqRCi89ixY2aXYpo9e4BTp8oA7AdwOYBv\nAHgw7pxIBNi924TiiAqEpYO2UAfDYn2yp+MsAM8A+EcA3wLQDOA9nfOIKNMsHbQEzJoV+2g2lGUn\nNgLYC2A+gJd0ziOiTGLQWlxzM1BcHHtkBoA2AIcASAD/iKKiO/Ev//KxGeVRgnzeyoaSY9Ba3Lp1\niUGr+QKAIwAacfr0jxAMLsKf//zn7BZHU5aLW9lMViFtaWPpoOVgGOBwKPNky8rGB25xcTnOPPNh\n3HrrL/DaawOoqqrCY489Zk6hlBGxW9nEmspWNj6fL7oYDbeymR5LBy0HwxSLFwNDQ0BLS/wnw1pa\ngFdfFdiy5QYcPnwYDocDX//61+F2u3HixAmzy6YpMmsrG73taNxud1xXhsfjiXZv6G1po7d1jbZj\nhN7i5PmyrQ0/GVYgHA5g2zblS8/f/d3f4T//8z+xYcMGdHR04NChQ9i7dy+qqqqyW6jR1qwBsryV\nDebPBwpgKxu97Wi8Xi+cTif8fj/sdjv8fj+GYz4dk7iljd7WNdpjQFlQZvny5dH68mVbG0u3aGly\nSkpKcPfdd6OnpwfHjh3DpZdeiq1bt3KLnByUa1vZpNqOxufzRVuysUsaJpO4dU3ifyeuxJcP29qw\nRUvjLFq0CENDQ/j2t7+NNWvW4LnnnsMDDzyAc845x+zSpo9b2Ux4jalsZZNqOxq73Q6Xy5V2Szmx\nH1lrGYfD4Ql3U8jVbW3YoiVdc+bMwZNPPolt27bh4MGDqKqqwnPPPWd2WZaXya1sBgcHo1vZNDU1\npf1abaeOydC2owkGg9EvLcQHBwcxMDCgO0gXu6WNJnbrmlAoBLfbjZ07d6Knp2fCn2NgYCBr69RO\nBoOWkhJCYPXq1RgYGMCcOXPwT//0T1i3bh1OnjxpdmmWla9b2aTajkbrMti5cyc8Hk/0nMQtbfRo\nfbBa/XrdAvmwrY2lg5bTuzLj85//PPr7+7F69Wr85Cc/wRVXXIE33njD7LIsSRvY0baRcTqd09rK\nxu/3T2kLGm0HA20WgcPhmLBubTsah8OBRYsWobKyMjrDwG63w2azxc3lra+vx+bNm+F0OpNuR651\nI1RUVKC+vl63tapta+PxeMZta5Opfc6mi1vZ0KTs378fN954Iz788ENs3boVK1asyOkdd7mVjbVl\nY1ubTGxlY+kWLWXe0qVLMTQ0hCuuuAIrV65EU1NTXi7ETJRNDFqatPPOOw///u//jvb2djzxxBOo\nqqrC888/b3ZZRDmLQUtTUlRUhNbWVrzwwgsoLS3Fl7/8ZWzYsAGnTp0yuzQqILHrM+QyBi1NS21t\nLQYHB/HNb34Td9xxB770pS/hj3/8o9llEeUUBi1N29/8zd/ggQcewCOPPILXXnsNVVVV2Lt3r9ll\nEeUMBi1lzLXXXotXXnkFl1xyCb7xjW/gxhtvxPHjx80uix8hpik7ffp0Rq5j6aDlPNrsu/DCC3Ho\n0CG0tbVh165dup90yqYzzjgDf/3rXxm2NClSSoyNjeHtt9/Gpz71qWlfj/NoyTCHDh1Cc3Mz3nnn\nHdx55534wQ9+gKKi7P7bHolE8NZbb+Gjjz7K6n0p/82cORPl5eWYM2dO0t/bdOfRMmjJUKOjo2hp\naYHf78eiRYuwa9cunHfeeWaXRZQR/MAC5YSKigp0d3ejq6sLL774IubNm4f9+/ebXRZRVjFoyXBC\nCKxYsQLBYBB/+7d/i69+9au4+eab8eGHH5pdGlFWMGgpa/7+7/8eL730Em699Vbcd999uPTSS/Hb\n3/7W7LKIDMegpawqLS3Fli1b8Oyzz+Lo0aOoqanBfffdx1kBZGkMWjLFV77yFQwNDWHhwoW4+eab\n8bWvfQ3vvvuu2WURGYJBS6Y5++yz8fTTT+OnP/0pnnvuOcybNw+9vb1ml0WUcQxaMpUQAt///vfx\n8ssvo7y8HPX19bjtttswNjZmdmlEGcOgpZxQVVWFYDAY3bbli1/8Iv7whz+YXRZRRjBoKWeUlZXB\n6/Xi0UcfxfDwMBYsWIAHH3yQA2WU9xi0lHOuueYaDA0Nwel04lvf+hauu+46cL0KymeWDlouKpO/\nPvvZz6K3txd33nknfD4f5s+fjxdffNHssoimxNJBK6XcL6VsKS8vN7sUmoIZM2bg9ttvx69//WsI\nIXDllVfijjvuwMcff2x2aUSTYumgJWu4/PLLceTIEVx77bXYsGED6urq8N///d9ml0WUNgYt5YXZ\ns2djz5492L17Nw4fPoyqqio8+uijZpdFlBYGLeWV5uZmHDlyBBdddBEaGhrQ0tKCDz74AAAwPAys\nWgXMng0UFSnfV61SjhOZiUFLecfhcODXv/411q9fj66uLjidTmzbdhjz5gFdXcDx44CUyveuLmDe\nPODAAbOrpkLGoKW8VFxcjLvuuguBQADh8HF873uX48SJexGJxO/xFIkAJ04ADQ1s2ZJ5GLSU1xYu\nXIglS4YgxBIAtwL4ZwB/GXdeJALce2+2qyNSMGgp7/n9n4aUjwHYDuA/AMwDEN9XEIkAu3dnvzYi\ngEFLFvD++wAgAHwXQBDAOQCWAFgD4KOE84iyj0FLeW/WrNhHnwPwMoBbAGwFcBmA3+mcR5Q9DFrK\ne83NQHFx7JEzoITs0wDeAeBEUdF2NDdzcRoyB4OW8t66dYlBq1kCYAjAl3H69Cq88cYy7uJApmDQ\nUt5zOAC/HygrGx+4xcXn4swzn0ZLy714/vlnuYsDmSJvg1YI4RJCVAsh2s2uhcy3eDEwNAS0tMR/\nMqylBXj11SJ4vWvwm9/8BjabDfX19fB4PNzFgbJG5OOiykKIagDLpZQeIUQPAI+UcjDZ+TU1NXJg\nYCB7BVLOOnHiBNatW4cdO3bA6XTi4YcfxkUXXWR2WZSnhBBBKWXNROdlpUWrtj6DOsftQohW9flW\nIYQtnetJKQfVkLUBCKcKWaJYZWVl2L59Ox5//HG8+eabWLBgAe6//37u4kCGMjxohRAuACMAqnWe\n9kopO6SUAQB+AGl3A6gh6wLQn5FCqaAsW7YMQ0NDuPzyy7FixQosX74co6OjZpdFFmV40EopA3ot\nTiGEHUBlzHkhAE0xz7fofDXEnB+WUvoBOGKPE6Xr/PPPR09PD9rb2/H444+jqqoKhw4dMrsssiAz\nB8OqobR046gBDCllp86XXz2nNSZchwHYs1Y1WUpRURFaW1vxwgsvoLS0FHV1dWhra0MkEjG7NLIQ\nM4O2EkA44dgIgHT6af0Awmq3hENK2ZF4gtoCHhBCDBw9enT61ZKl1dbW4vDhw7jhhhuwadMmfOlL\nX0IoFJreRf/nf4Avf5lrNFJ+Tu+SUobULomAlNKd5JxOKWWNlLLmrLPOynaJlIdmzZqF+++/H/v2\n7cPrr7+O+fPnY8+ePVO/4MmTwK9+pQQuFTQzg1av9arXyiXKqqamJrzyyiuoqqrC9ddfj+bmZrz3\n3ntml0V5zMygHUTMYJhGHRQjMtUFF1yAvr4+bNy4EXv37uV25zQtpgVtYqCqg2DdmbyHEGKpEKLz\n2LFjmbwsFYiZM2eira0Nzz//PKSUuPLKK7Fp0yZud06TlpV5tNrHZIUQ7eoAlqYxZgaBO1l/61RJ\nKfdLKVvKy8szeVkqMFdccQWOHDmC5cuXo62tbfLbnfPDEAUvW/NoPVJKoX4PxDwXUj+w4JdSeoyu\nhWiqysvL8dBDD2H37t04cuQIqqqq4PP5Ur9IiOwURzkvL2cdpItdB5Rpzc3NOHz4MC6++GI0NTVh\nxYoVeJ9bN9AEJh20Qoi7hRDfEUIsNKKgTGLXARnB4XDg+eefxw9/+EM88MADqK6uBhctolSm0qL1\nSim7pJQHhRALhBDzM14VUY4rLi7Gpk2b0NfXhw8//BBXXHEFOjo6cPr06YlfTAVnKkFbrrVmpZSH\noTNFi6hQXHXVVXjllVewbNkyeDweXH3xxXi7O2HyTOJgWF8f0DHuw4xkYVMJ2looC7nsEELsg/6q\nXDmBfbSUDZWVleju7kZXVxdefOstVF17LZ7ctEl/MKyvD2hqAmprs18omUY3aNU+2GuSdAsEAAxI\nKb8rpVwupfyxsSVOHftoKVuEEFixYgUGjxzBBXPnYllbG27/9rfjT9JCtrsbqKszp1AyRbIW7Xeh\nfHLrzdiDQogFAP6P2mVARAkuvvhivPjb3+L/LV+O3QFlJuOf//xnhmyBm5nk+D4p5R8TD0opDwsh\nyoUQOwD8IZdbs0RmKSkpQcfevVg6dy5w553YtHEjPldWhlueegqCIVuQkrVoo0vNCyFWql0JFwKA\nlPKYlPK7AK41vjyi/HWlW/mg4+elxJoPPsCSe+7BX/7yF5OrIjNMOBgmpdwJ4GoAroQ+232GVZUh\nHAwjU6mL0Nz8z/+Mn3/qU/iPgwcxb948HOD6tAUnWdA6Ex73qHNnj8Qcy/kNljgYRqbp6wO++10A\ngFi2DDft34+BsjKcM2sWlixZgjVr1uCjjz4yuUjKlmRBu1wI8bEQol8IsRk5PIWLKOdoA187dnxy\nrK4Olzz2GF4+dgy3XHMNtm7dissuuwyvvfaaeXVS1iQLWg+UDyLcBkAAqBVCnBZC/F4IsV0IcQ0A\nR7aKJMobsbMLvvCF+Ofq6nCGz4ethw7h6bvuwjvvvIOamhps376d251bnG7QSil3qoNevVLK29Qt\nYYqgTPsKqd9bs1koUV7o7x8/hSs2ROvqgO5uLJkxA0NDQ7jqqquwatUqLFu2DO+++27266WsmNQn\nw9TgvUdKeTWU1m5O42AYZV1r6ychm2yZxLo6oLUV5557Lp555hnce++9ePbZZzFv3jz09vZmr1bK\nmuksk9iZsSoMwsEwynVFRUWq9YvEAAAON0lEQVRYs2YNfvOb38Bms6G+vh6tra0YGxszuzTKoCkH\nrZSSzUSiDJk/fz4GBgbgdrtxzz334Atf+AL+67/+y+yyKEMsvfA3UT4pKyvD9u3b8fjjj+PNN9/E\nggULcP/993OgzAIYtERGm2RQLlu2DENDQ7jsssuwYsUKNDU1YXR0FMPDwKpVwOzZQFGR8n3VKmB4\n2KC6KWMYtERGmcaeYeeffz56enpw991344knnsDFF1fhkksOoasLOH5cye7jx4GuLmDePIAfNstt\nDFqiHDVjxgx4PB50d7+Ad98txcmTdYhE2gBEoudEIsCJE0BDA1u2uczSQcvpXWQFPT21mDHjMIAb\nAGwC8CUo09k/EYkA995rQnGUFksHLad3kRXs2QOcOjULwP0A9gJ4HcAVAE5Ez4lEgN27zamPJpZs\nPVoiypRpzhqI3818OYDLARwGUJbiPMolDFoio0xjMCzWrFnKwNcnLlC/xp9HucnSXQdEVtDcDBQX\npz6nuBi4/vrs1EOTx6AlynHr1qUXtGvXZqcemjwGLVGOczgAvx8oKxsfuMXFynG/XzmPchODlsho\nGfgI7eLFwNAQ0NIS/8mwlhbl+OLFGaiTDGPpwTAhxFIAS+fOnWt2KVSIMjQYpnE4gG3blC/KL5Zu\n0XIeLRHlAksHLRFRLmDQEhEZjEFLZDSuJ1vwGLRERsnwYBjlLwYtEZHBGLRERAZj0BIRGYxBS2Q0\nDoYVPAYtkVE4GEYqBi0RkcEYtEREBrN00HJzRiLKBZYOWi4qQzmBg2EFz9JBS2QqDoaRikFLRGQw\nBi0RkcEYtEREBmPQEhmNg2EFj0FLZBQOhpGKQUtEZDAGLRGRwRi0REQGY9ASGY2DYQWPQUtkFA6G\nkYpBS0RksLwPWiFEu9k1EBGlktdBK4RoAFBtdh1ERKlkJWiFEC4hRFDnuF0I0ao+3yqEsE3imnYA\ngxktlMgIHAwreDONvoEQwgVgBPotT6+Usl49LwSgHYA7zUvbpZQBwQEHylX83SSV4UErpQwAQGIg\nqi3SypjzQkKIJqhBK4Ro0bnciJTSL4RwadclIsp1hgdtCtVQWrpxhBB2KWVIStmZ4rUjakvZBqBS\nCFEtpWQ3AhHlJDMHwyoBhBOOjUAJz5SklINqi7Yy2flCiBYhxIAQYuDo0aPTLpaIaKryetaBlLJT\nSunQa82qz9VIKWvOOussM8ojUnAwrOCZGbR6rVe9Vi5RfuJgGKnMDNpBxAyGaaSUoUzdgNuNE2VI\nRwfQ15f6nL4+5Twax7SgTQxUdRZCd4bvwe3GiTKhthZoakoetn19yvO1tdmtK08YHrTqhxHa1f9u\nV2cLaBrVDyo0AHBLKdOdQ0tE2VRXB3R364etFrLd3cp5NE625tEGAHh0ngsB0P7W8BtdC5EprDIY\nFhu2WqgyZNOS17MOJsI+WjKVFQfDYsN2wwaGbJosHbTsoyUyQF0dcNNNwB13KN8ZshOydNASkQH6\n+oDt24G2NuX7RLMRiEFLRJMQ2ye7cWPyATKKY+mgZR8t5QSrDIbpDXylmo1AUZYOWvbRkqmsNBiW\nanYBw3ZClg5aIsqQ/v7Uswu0sO3vz25decLMZRKJKF+0tk58Tl0dZyAkwRYtEZHBLB20HAyjnGCV\nwTCaMksHLQfDyFRWGgyjabF00BIR5QIGLRGRwRi0REQGs3TQcjCMcgIHwwqepYOWg2FkKg6GkcrS\nQUtElAsYtEREBmPQEhEZjEFLZDQOhhU8Bi2RUTgYRipLBy2ndxFRLrB00HJ6FxHlAksHLRFRLmDQ\nEhmNg2EFj0FLZBQOhpGKQUtEZDAGLRGRwRi0REQGs3TQch4t5QQOhhU8Swct59GSqTgYRipLBy0R\nUS5g0BIRGYxBS0RkMAYtkdE4GFbwGLRERuFgGKkYtEREBmPQEhEZjEFLRGQwBi2R0TgYVvAYtERG\n4WAYqRi0REQGs3TQclEZIsoFlg5aLipDRLnA0kFLlBM4GFbwGLRERuFgGKkYtEREBmPQEhEZjEFL\nRGQwBi2R0TgYVvAYtERG4WAYqRi0REQGY9ASERmMQUtEZDAGLZHROBhW8Bi0REbhYBip8jZohRD2\n2O9ERLkqb4MWgE8IEQRQbXYhRESpZCVohRAuNRQTj9uFEK3q861CCNskLrsZQKOU0p+5SomoIHR0\nAH19qc/p61POywDDg1YI4QIwAv2Wp1dK2SGlDADwA2ifxKXtAEaEEN4MlElkHA6G5Z7aWqCpKXnY\n9vUpz9fWZuR2MzNylRTUEIVIGBhQ+1YrY84LCSGaALjV51t0LjeitWCllB3qecNCiAa2bCnncDAs\nd9XVAd3dSph2dyuPNVrIJh6fBsODNoVqKC3dOEIIu5QyJKXsTPZCNYRDaoiHERPYRERp0QtbA0IW\nMHcwrBJKSMYaAZBOP203AJsQogGAQy+UhRAtQogBIcTA0aNHp18tEVlPbNhu2GBIyALmtminTEoZ\nhtKni5jvied0AugEgJqaGnaSEZG+ujrgppuAO+4A2toyHrKAuS1avdarXiuXKL9xMCy39fUB27cr\nIbt9+8SzEabAzKAdhE7fqpQylKkbcLtxMhUHw3JfbJ/sxo2fdCNkOGxNC9rEQFVnIXRn+B7cbpyI\n9OkNfMX22WYwbLMyj1YI0a7+d7s6r1bTqH5QoQGAW0rpNroeIqKUswsMCNtszaMNAPDoPBcCoH30\ngvNgiSg7+vtTzy7Qwra/PyODY3k56yBdQoilAJbOnTvX7FKokHEwLPe0tk58Tl1dxmYg5POiMhNi\nHy2ZioNhpLJ00BIR5QIGLRGRwSwdtJxHS0S5wNJByz5aygkcDCt4QhbAL4EQ4iiAP03yZeUAptoU\nnsxrJzo31fPJntM7nngs8fEcAO+mrDRz+N4aYzrv62Ren855hfLeXiClPGvCV0sp+aXzBaAzG6+d\n6NxUzyd7Tu944jGdxwN8b/P7vZ3O+zqZ16dzHt/b+C9Ldx1M0/4svXaic1M9n+w5veOJx6bz800X\n31tjTPe+6b4+nfP43sYoiK4DmpgQYkBKWWN2HVbE99Y4+fLeskVLmqQ7WtC08b01Tl68t2zRki51\nR2IXlPWB6wFslsqC65QBMZuWLpdSjlsHhKZPCNGeK+8tW7SUTBPwyeaa2mOaPiFENYB6KeUggGr1\nMWWQuiJgzryvDNoCoS5XGdQ5bleXqnSp322AshWQ/GRnYTuUFdhIxxTe20EppUd9HFYDl3RM9r3V\nnoOysUDOsPTqXaSI+TNV7194r5SyXj0vBKAd6pbv6jEblG3eM7bzhZVM9b2N6Zrpz1KpeWcav7d2\nKWVA5NCiPuyjLSBCCCmlFDGP7QB8UkpnzLFRKWVFzONWKWUHKKWpvLfqMS+Anpi/HijBZN5bIYRL\n6+4SQvRoYWw2dh0UtmooLYY46i+y1s/Vqf63K/E8SinpexuzqwgADEPpmqH0pfq9HVG7ExoAVOZK\n/zeDtrDp7To8AsCmBms7gF4hxHDWK8t/Sd9bKLuJhNX32MG/GCYt6Xur9n8H1HMSd9k2DftoSZf6\ny+owuw4rUvu7tT5vDjIaQErZiRyaY8sWbWHTWlix9FoLNHl8b42Td+8tg7awDUL5BY3DGQYZwffW\nOHn33jJoC1jiL6Y6mNBtUjmWwvfWOPn43rKPtgCogy7anMN2KNOJtL7BRiFEK5Q+w1oppTvJZUgH\n31vjWOm95TxaIiKDseuAiMhgDFoiIoMxaImIDMagJSIyGIOWiMhgDFrKS9rCN/l+DyoMDFqaFHXl\nqWEhxKj61R7zXI96LBjz1ZLw+h51/mPidSc7z3A4CyszZeMehlJXCxs1u45Cxw8sUNqEED1QPk/u\nlFKGYxavjuVRF/TQFrfuFUJoi3xM9b7j1myNXZ/UKNm4BxUGtmgpLWrLtFJK2aht0iilDKdasFo9\nz6N+ERUsBi2lywNg8xReZ8M0VlVSW7NNAHaqXRHV6vFRbZ8otSujJabrokEI0a4eH47ta1X/lA6q\nx9v17xo9V+8eQfV40oXQhRA2tRbt/i2p7q0e12of1q6dcL4vYV+spPWoP/+oUPba8kxUFxmPQUvp\nmvSGdzGLh0+5Rat+hr0bwEoppTPJRoaVUBbQrlfv5QPQL6V0QFnvNfZz8EH1Wg4oO9Cmu3OEdg8n\nJm6lNwEYlFI6YmpIde8ggHZ1mxsnlF0CbOrxRvX8fQB6J6pHfZ1PfZ1TvcZEdZHBGLSUae3aQBiU\ngGuMWQjESPvU7wEAiOnS6IG6uZ+6vclATFi3Q120ZAr3qJngXJfW+pZShpLdO+a4Vre2K24TgG5t\npSr157ElDM7p1dMEIBDznie+93F1pfVT07RxMIzSFYISWBP9n3OzSVuzhJP8d6xaAHYRv331viTn\nTnSPpKSUnUIIJ9SBQACLUtzbDv331KFzvxDi/7LQq8eW5Hq6dXGr8+xgi5bS5QWwPgPXGYQSOlFq\nC2uiAB+30HOCcZv16RgG4Fe7ILSvyfyjkM49AChdHmpXgAfAzhT31sJTr9bE44mhrFdPOMn1ktVF\nWcCgpbRogaQzKDNuTuwENiPmz1fVTqTu8wxD3bok9t5T0A2gQXyyy69tEn20aRPKLqxa2A1AqV33\n3mqXQE3MIJ9N7U7oRsz7pA5chdNogca9DoC2226yuigL2HVAaZNSOtXR8qD6pyegtHQnc42w+uer\nVwihtVI3p5omBqWf1SeEWA4lkKfU56veu1G9ljYbYuVUrjUBW8w9AMA9wb2dCcc96vmLoMy20LoD\nFk1045j79AohQlDeK60VPK6u6f+olA4u/E1EZDB2HRARGYxBS0RkMAYtEZHBGLRERAZj0BIRGYxB\nS0RkMAYtEZHBGLRERAb7/4A9wl/ZqrEEAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f70c95e54a8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "from scipy import interpolate\n",
    "\n",
    "ufvfcInterp = interpolate.interp1d(ufvfcSwartzCPU, ufvfcSwartzEv, \n",
    "                                   kind='linear', fill_value='extrapolate')\n",
    "\n",
    "ufvfcSwartzEvNew = ufvfcInterp(ufvfcSwartzCPU)\n",
    "ufvfcSwartzEvExtr = ufvfcInterp(ZhangCPU)\n",
    "\n",
    "print(ufvfcSwartzEvExtr)\n",
    "\n",
    "plt.loglog()\n",
    "plt.xlabel(\"CPU time in seconds\")\n",
    "plt.ylabel(\"$E_v$\")\n",
    "plt.plot(ZhangCPU, ZhangEv, 'rx', markersize=10,label=\"iPAM $h_L=0.1h$\")\n",
    "plt.plot(ufvfcSwartzCPU, ufvfcSwartzEv, 'bo', markersize=10, label=\"UFVFC\")\n",
    "plt.plot(ufvfcSwartzCPU, ufvfcSwartzEvNew, c='k', label=\"UFVFC interp.\")\n",
    "plt.plot(ZhangCPU, ufvfcSwartzEvExtr, c='r', label=\"UFVFC extrap.\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

